Dual Sub-6 GHz -- Millimeter Wave Beamforming and Communications to Achieve Low Latency and High Energy Efficiency in 5G Systems

We propose a hybrid architecture that integrates RF (i.e., sub-6 GHz) and millimeter wave (mmWave) technologies for 5G cellular systems. In particular, communications in the mmWave band faces significant challenges due to variable channels, intermittent connectivity, and high energy usage. On the other hand, speeds for electronic processing of data is of the same order as typical rates for mmWave interfaces which makes the use of complex algorithms for tracking channel variations and adjusting resources accordingly impractical. Our proposed architecture integrates the RF and mmWave interfaces for beamforming and data transfer, and exploits the spatio-temporal correlations between the interfaces. Based on extensive experimentation in indoor and outdoor settings, we demonstrate that an integrated RF/mmWave signaling and channel estimation scheme can remedy the problem of high energy usage and delay associated with mmWave beamforming. In addition, cooperation between two interfaces at the higher layers effectively addresses the high delays caused by highly intermittent mmWave connectivity. We design a scheduler that fully exploits the mmWave bandwidth, while the RF link acts as a fallback mechanism to prevent high delay. To this end, we formulate an optimal scheduling problem over the RF and mmWave interfaces where the goal is to maximize the delay-constrained throughput of the mmWave interface. We prove using subadditivity analysis that the optimal scheduling policy is based on a single threshold that can be easily adopted despite high link variations.

==> signal_strength.m <==
signal=[1.995*10^-4 1.76*10^-4 1.81*10^-4 1.83*10^-4 8.84*10^-6 6.95*10^-6 2.5*10^-5 1.45*10^-4 1.31*10^-4 1.37*10^-4 6.3*10^-6 1.32*10^-5 3.2*10^-5 1.04*10^-5 5.05*10^-5 3.95*10^-5 1.7*10^-5 3.8*10^-5 4.6*10^-5 2.47*10^-5 2.7*10^-5]
